Half precision wave simulation

In recent years, half precision floating-point arithmetic has gained wide support in hardware and software stack thanks to the advance of artificial intelligence and machine learning applications. Operating at half precision can significantly reduce the memory footprint comparing to operating at single or double precision. For memory bound applications such as time domain wave simulations, this is an attractive feature. However, the narrower width of the half precision data format can lead to degradation of the solution quality due to larger roundoff errors. In this work, we illustrate with carefully designed numerical experiments the negative impact caused by the accumulation of roundoff errors in wave simulations. Specifically, the energy-conserving property of the wave equations is employed as a convenient diagnosis tool. The corresponding remedy in the form of compensated sum is then provided, with its efficacy demonstrated using numerical examples with both acoustic and elastic wave equations on hardware that support half precision arithmetic natively.

==> figure/Marmousi2/Read_and_write_601_601_chop.m <==
addpath('/Users/gaol/github/mixed_precision/energy_conserving/matlab/chop');

% clc;
clear;

options.format = 'h';
options.round= 1;
chop([],options);

list_data_name = {'vp','vs','rho'};

for str = list_data_name
    data_name = str{1};
    fid = fopen(data_name,'rb','l');      % little-endian is important
    data = fread(fid,[2801,13601],'single'); %#ok<NASGU> 
    eval( [data_name, '= data;'] );
    fclose(fid);
    clear data;
end

% ds0 =  500: 5: 1000;
% ds1 = 6000:10:10000;

% ds0 = 1000: 5: 1500;
% ds1 = 6000:10:10000;

ds0 = 1600: 2: 2800;
ds1 = 4000:10:10000;

folder_name = ['chop_', int2str(length( ds0 )), '_', int2str(length( ds1 ))];
if exist(folder_name,'dir')
%     input('folder already exit, press enter if intended');
else
    mkdir(folder_name);
end

[m,n] = size(vp) ;  assert( m==2801 & n==13601 );
[m,n] = size(vs) ;  assert( m==2801 & n==13601 );
[m,n] = size(rho);  assert( m==2801 & n==13601 );

for i = ds0
    for j = ds1
        vp (i,j) = chop (vp(i,j));
        vs (i,j) = chop (vs(i,j));
        rho(i,j) = chop(rho(i,j));
    end
end


for str = list_data_name
    data_name = str{1};
    eval( ['data =', data_name, '(ds0,ds1);'] ); %#ok<EVLEQ> 
    fid = fopen([folder_name,'/',data_name,'.bin'],'w');
    fwrite(fid,transpose(data),'double');
    fclose(fid);
    eval( [data_name, '= data;'] );
    clear data;
end


% cd 'chop_101_401';
% fid = fopen('./vp.bin','rb','l');      % little-endian is important
% VP = fread(fid,[401,101],'double');
% fclose(fid);
% 
% fid = fopen('./vs.bin','rb','l');      % little-endian is important
% VS = fread(fid,[401,101],'double');
% fclose(fid);
% 
% fid = fopen('./rho.bin','rb','l');      % little-endian is important
% RHO = fread(fid,[401,101],'double');
% fclose(fid);
% cd ..;


cd(folder_name);
for str = list_data_name
    dataname = str{1};
    fid = fopen([dataname,'.bin'],'rb','l');      % little-endian is important
    D = fread(fid,[601,601],'double');
    fclose(fid);

    eval([dataname,'=D;']);

    h_figure = figure('Position',[0, 1280, 800, 720]);
    set(gcf,'color','white');
    hold on;
    imagesc(D');
    
    axis equal;
    
    ax = gca;
    set(ax,'YDir','reverse');
    
    ax.TickLength = [0,0];
    set(ax,'FontSize',25);
    set(ax,'TickLabelInterpreter','latex');
    
    xlim([1,601]);
    ylim([1,601]);
    
    xtickmark = [1 201 401 601];
    xticks(xtickmark);
    xticklabels(split(int2str(xtickmark-1)));
    
    ytickmark = [1 201 401 601];
    yticks(ytickmark);
    yticklabels(split(int2str(ytickmark-1)));
    
    h_cb = colorbar;
    c_tick_L = ceil ( min(min(D)) * 10 ) / 10;
    c_tick_R = floor( max(max(D)) * 10 ) / 10;
    if ( strcmp( dataname , 'vp'  ) )
        c_tick_L = 2.5;  c_tick_R = 4.5;
    end
    if ( strcmp( dataname , 'rho' ) )
        c_tick_L = 2.1;  c_tick_R = 2.5;
    end
    set(h_cb,'ticks',linspace(c_tick_L,c_tick_R,3));

    set(h_cb,'FontSize',25);
    set(h_cb,'TickLabelInterpreter','latex');
    h_cb.TickLength = 0;
    
    % set( ax, 'Position', [0.05    0.1    0.85   0.75] );
    
    pause(0.05);
    set(ax.XRuler.Axle,'Visible','off');
    set(ax.YRuler.Axle,'Visible','off');
    pause(0.05);

    hold off;

    saveas(h_figure(1), [dataname,'_',int2str(length( ds0 )), ...
                                  '_',int2str(length( ds1 )),'.png']);
end
cd ..;

==> figure/fp16_3op/plot_compare.m <==
% comparison plot (segments of long duration)
% close all;

result_folder = '~/github/plots/mixed_precision/energy_conserving/misc/sycl/_Float16/result';

equation = '/acoustic';
medium_name = '/homogeneous';
src_rcv = '/src_200_200_rcv_400_400';
base_size = '/base_size_60_60';
base_ppw = 10;
multiple = 1;

Nt = 60000;
dt_folder = '/dt_1p000000e-04';
dt = 1e-4;

promotion = 0;

for precision = [64,32,16]
    
    if precision == 64; cpst = 0; end
    if precision == 32; cpst = 0; end
    if precision == 16; cpst = 3; end

    % if cpst == 0; title_cpst = 'no compensation' ; end
    % if cpst == 3; title_cpst = '3op compensation'; end
    % if cpst == 6; title_cpst = '6op compensation'; end
    
    if promotion == 0
        cpst_folder = ['/cpst_',int2str(cpst)];
    else
        cpst_folder = ['/cpst_',int2str(cpst),'_promotion'];
    end

    data_folder = [ result_folder, equation, medium_name, src_rcv, ...
                    base_size, '/base_ppw_', int2str(base_ppw), ...
                    '/multiple_', int2str(multiple), ...
                    '/Nt_', int2str(Nt), dt_folder, ...
                    '/f', int2str(precision), cpst_folder];

    Vx = importdata([data_folder,'/Vx.txt']);
    Vy = importdata([data_folder,'/Vy.txt']);
    P  = importdata([data_folder,'/P.txt' ]);
    E  = importdata([data_folder,'/E.txt' ]);
    
    eval(['R_',int2str(precision),'=[Vx,Vy,P,E];']);
    clear Vx Vy P E;
        
    T_bgn = 1;
    T_end = Nt;
    
    var_strs = {'$V_x$','$V_y$','$P$','$E$'};
end

h_figure = gobjects(4);
for k = 1:4
    h_figure(k) = figure('Position',[1+(cpst/3)*1080, 1280-(k-1)*480, 1080, 360]);
    set(gcf,'color','white');
    hold on;
    h_fp16 = plot((T_bgn:T_end)*dt, R_16(T_bgn:T_end,k), 'b-' , 'linewidth', 2);
    h_fp32 = plot((T_bgn:T_end)*dt, R_32(T_bgn:T_end,k), 'g-.', 'linewidth', 2);
    h_fp64 = plot((T_bgn:T_end)*dt, R_64(T_bgn:T_end,k), 'r--', 'linewidth', 2);

    l_fp16 = ['\,fp16\,', '(', 'ppw=', int2str(base_ppw * multiple), '; ', ...
                int2str(cpst), 'op', ')', '\quad'];
    l_fp32 = ['\,fp32\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];
    l_fp64 = ['\,fp64\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];

    hl = legend([h_fp64,h_fp32,h_fp16],{l_fp64,l_fp32,l_fp16},...
                'Location','northwest','Orientation','horizontal',...
                'Interpreter', 'LaTex','FontSize', 25);
    
    set( hl, 'Position', [0.25, 0.75, 0.5, 0.1], 'Box', 'off' );
    
    % if promotion == 0
    %     title_str = [var_strs{k}, ' (', title_cpst, ')'];
    % else
    %     title_str = [var_strs{k}, ' (', title_cpst, ' with promotion)'];
    % end

    title_str = var_strs{k};
    title(title_str,'Interpreter', 'latex', 'FontSize',25);

    ax = gca;
    set(ax,'FontSize',25);
    set(ax,'TickLabelInterpreter','latex');

    set(ax, 'xtick', 0:2:6);

    text_str = ['ppw=',int2str(base_ppw * multiple)];
    % text(0.25, -0.5, text_str, 'Interpreter', 'latex', 'FontSize', 25);
    % xlabel(text_str, 'Interpreter', 'latex', 'FontSize', 25); 
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
set(h_figure(1).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
set(h_figure(2).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
set(h_figure(3).CurrentAxes, 'YLim', [-1,1.625], 'YTick', -1  :1  :1  );
set(h_figure(4).CurrentAxes, 'YLim', [ 0,0.675], 'YTick',  0  :0.3:0.6);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

folder_name = './';

if ~exist(folder_name,'dir')
    mkdir(folder_name);
end

% saveas(h_figure(1), [folder_name,'/Vx_',int2str(multiple),'.png']);
% saveas(h_figure(2), [folder_name,'/Vy_',int2str(multiple),'.png']);
% saveas(h_figure(3), [folder_name,'/P_' ,int2str(multiple),'.png']);
% saveas(h_figure(4), [folder_name,'/E_' ,int2str(multiple),'.png']);

% For the zoom in plot on P, execute the following after click the picture
% for P:
% ax = gca;
% set(gca, 'XLim', [3.8055,3.8155]);
% set(gca, 'YLim', [1.16,1.18]);
% set(ax, 'xtick', 0:0.005:6);
% set(ax, 'ytick', 0:0.02:2);
% saveas(h_figure(3), [folder_name,'/P_zoom_in.png' ]);

==> figure/fp16_3op_promotion/plot_compare.m <==
% comparison plot (segments of long duration)
% close all;

result_folder = '~/github/plots/mixed_precision/energy_conserving/misc/sycl/_Float16/result';

equation = '/acoustic';
medium_name = '/homogeneous';
src_rcv = '/src_200_200_rcv_400_400';
base_size = '/base_size_60_60';
base_ppw = 10;
multiple = 1;

Nt = 60000;
dt_folder = '/dt_1p000000e-04';
dt = 1e-4;

for precision = [64,32,16]
    
    if precision == 64; cpst = 0; end
    if precision == 32; cpst = 0; end
    if precision == 16; cpst = 3; end

    % if cpst == 0; title_cpst = 'no compensation' ; end
    % if cpst == 3; title_cpst = '3op compensation'; end
    % if cpst == 6; title_cpst = '6op compensation'; end

    promotion = 0;
    if precision == 16; promotion = 1; end

    if promotion == 0
        cpst_folder = ['/cpst_',int2str(cpst)];
    else
        cpst_folder = ['/cpst_',int2str(cpst),'_promotion'];
    end

    data_folder = [ result_folder, equation, medium_name, src_rcv, ...
                    base_size, '/base_ppw_', int2str(base_ppw), ...
                    '/multiple_', int2str(multiple), ...
                    '/Nt_', int2str(Nt), dt_folder, ...
                    '/f', int2str(precision), cpst_folder];

    Vx = importdata([data_folder,'/Vx.txt']);
    Vy = importdata([data_folder,'/Vy.txt']);
    P  = importdata([data_folder,'/P.txt' ]);
    E  = importdata([data_folder,'/E.txt' ]);
    
    eval(['R_',int2str(precision),'_',int2str(multiple),'=[Vx,Vy,P,E];']);
    clear Vx Vy P E;
        
    T_bgn = 1;
    T_end = Nt;
    
    var_strs = {'$V_x$','$V_y$','$P$','$E$'};
end

h_figure = gobjects(4);
for k = 1:4
    h_figure(k) = figure('Position',[1+(cpst/3)*1080, 1280-(k-1)*480, 1080, 360]);
    set(gcf,'color','white');
    hold on;
    h_fp16_1 = plot((T_bgn:T_end)*dt, R_16_1(T_bgn:T_end,k), 'b-' , 'linewidth', 2);
    h_fp32_1 = plot((T_bgn:T_end)*dt, R_32_1(T_bgn:T_end,k), 'g-.', 'linewidth', 2);
    h_fp64_1 = plot((T_bgn:T_end)*dt, R_64_1(T_bgn:T_end,k), 'r--', 'linewidth', 2);

    l_fp16_1 = ['\,fp16\,', '(', 'ppw=', int2str(base_ppw * 1), '; ', ...
                int2str(cpst), 'op; ', 'promotion', ')', '\enskip'];
    l_fp32_1 = ['\,fp32\,', '(', 'ppw=', int2str(base_ppw * 1), ')', '\enskip'];
    l_fp64_1 = ['\,fp64\,', '(', 'ppw=', int2str(base_ppw * 1), ')', '\enskip'];

    hl = legend([h_fp64_1,h_fp32_1,h_fp16_1],{l_fp64_1,l_fp32_1,l_fp16_1},...
                'Location','northwest','Orientation','horizontal',...
                'Interpreter', 'LaTex','FontSize', 25);
    
    set( hl, 'Position', [0.275, 0.75, 0.5, 0.1], 'Box', 'off' );
    
    % if promotion == 0
    %     title_str = [var_strs{k}, ' (', title_cpst, ')'];
    % else
    %     title_str = [var_strs{k}, ' (', title_cpst, ' with promotion)'];
    % end

    title_str = var_strs{k};
    title(title_str,'Interpreter', 'latex', 'FontSize',25);

    ax = gca;
    set(ax,'FontSize',25);
    set(ax,'TickLabelInterpreter','latex');

    set(ax, 'xtick', 0:2:6);

    text_str = ['ppw=',int2str(base_ppw * multiple)];
    % text(0.25, -0.5, text_str, 'Interpreter', 'latex', 'FontSize', 25);
    % xlabel(text_str, 'Interpreter', 'latex', 'FontSize', 25); 
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
set(h_figure(1).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
set(h_figure(2).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
set(h_figure(3).CurrentAxes, 'YLim', [-1,1.625], 'YTick', -1  :1  :1  );
set(h_figure(4).CurrentAxes, 'YLim', [ 0,0.675], 'YTick',  0  :0.3:0.6);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

folder_name = './';

if ~exist(folder_name,'dir')
    mkdir(folder_name);
end

saveas(h_figure(1), [folder_name,'/Vx.png']);
saveas(h_figure(2), [folder_name,'/Vy.png']);
saveas(h_figure(3), [folder_name,'/P.png' ]);
saveas(h_figure(4), [folder_name,'/E.png' ]);

% For the zoom in plot on P, execute the following after click the picture
% for P:
% ax = gca;
% set(gca, 'XLim', [3.8055,3.8155]);
% set(gca, 'YLim', [1.16,1.18]);
% set(ax, 'xtick', 0:0.005:6);
% set(ax, 'ytick', 0:0.02:2);
% saveas(h_figure(3), [folder_name,'/P_zoom_in.png' ]);

==> figure/fp16_6op_elastic/plot_compare.m <==
% comparison plot (segments of long duration)
% close all;

result_folder = '~/github/plots/mixed_precision/energy_conserving/misc/sirius/result';

equation = '/elastic';
medium_name = '/marmousi2_601_601';
compute_platform = '/device';

base_ppw = 10;
multiple = 1;

Nt = 60000;
dt_folder = '/dt_1p000000000000000e-04';
dt = 1e-4;

grid_size_num = 1;    % for base grid
grid_size_den = 125;  % for base grid
grid_size = ['/grid_size', '_', int2str(grid_size_num), ...
                           '_', int2str(grid_size_den * multiple)];

src_loc_x = 200 * multiple + floor(multiple/2);
src_loc_y = 10  * multiple;

rcv_loc_x = 400 * multiple + floor(multiple/2);
rcv_loc_y = 10  * multiple;

promotion = 0;

for precision = [64,32,16]
    
    if precision == 64; cpst = 0; end
    if precision == 32; cpst = 0; end
    if precision == 16; cpst = 6; end

    % if cpst == 0; title_cpst = 'no compensation' ; end
    % if cpst == 3; title_cpst = '3op compensation'; end
    % if cpst == 6; title_cpst = '6op compensation'; end
    
    cpst_folder = ['/',int2str(cpst),'_R']; 
    if cpst == 0; cpst_folder = ['/',int2str(cpst),'_0']; end    

    if promotion == 1
        cpst_folder = [cpst_folder,'_promotion']; %#ok<AGROW>
    end

    data_folder = [result_folder, equation, medium_name, ...
                   compute_platform, grid_size, ...
                   '/Nt_', int2str(Nt), '/fp', int2str(precision), ...
                   dt_folder, cpst_folder];

    signal_name_Vx = ['/Signal_src_1_MN','_',int2str(src_loc_x),'_',int2str(src_loc_y),...
                             '_rcv_1_MN','_',int2str(rcv_loc_x),'_',int2str(rcv_loc_y),'.txt'];
    energy_name    = ['/Energy_src_1_MN','_',int2str(src_loc_x),'_',int2str(src_loc_y),'.txt'];

    Vx = importdata([data_folder,signal_name_Vx]); Vx = Vx(:,2);
    E  = importdata([data_folder,energy_name]);
    
    eval(['R_',int2str(precision),'=[Vx,E];']);
    clear Vx E;
end

T_bgn = 1;
T_end = Nt;

var_strs = {'$V_y$','$E$'};  
% Vy is really VY (big Y), which is Vx (small x).

h_figure = gobjects(2);
for k = 1:2
    h_figure(k) = figure('Position',[1+(cpst/3)*1080, 1280-(k-1)*480, 1080, 360]);
    set(gcf,'color','white');
    hold on;
    h_fp16 = plot((T_bgn:T_end)*dt, R_16(T_bgn:T_end,k), 'b-' , 'linewidth', 2);
    h_fp32 = plot((T_bgn:T_end)*dt, R_32(T_bgn:T_end,k), 'g-.', 'linewidth', 2);
    h_fp64 = plot((T_bgn:T_end)*dt, R_64(T_bgn:T_end,k), 'r--', 'linewidth', 2);

    l_fp16 = ['\,fp16\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];
    l_fp32 = ['\,fp32\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];
    l_fp64 = ['\,fp64\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];

    if ( cpst ~= 0 )
        l_fp16 = ['\,fp16\,', '(', 'ppw=', int2str(base_ppw * multiple), '; ', ...
                  int2str(cpst), 'op', ')', '\quad'];
    end

    hl = legend([h_fp64,h_fp32,h_fp16],{l_fp64,l_fp32,l_fp16},...
                'Location','northwest','Orientation','horizontal',...
                'Interpreter', 'LaTex','FontSize', 25);
    
    set( hl, 'Position', [0.25, 0.75, 0.5, 0.1], 'Box', 'off' );
    
    % if promotion == 0
    %     title_str = [var_strs{k}, ' (', title_cpst, ')'];
    % else
    %     title_str = [var_strs{k}, ' (', title_cpst, ' with promotion)'];
    % end

    title_str = var_strs{k};
    title(title_str, 'Interpreter', 'latex', 'FontSize', 25);

    ax = gca;
    set(ax,'FontSize',25);
    set(ax,'TickLabelInterpreter','latex');

    set(ax, 'xtick', 0:2:6);

    text_str = ['ppw=',int2str(base_ppw * multiple)];
    % text(0.25, -0.5, text_str, 'Interpreter', 'latex', 'FontSize', 25);
    % xlabel(text_str, 'Interpreter', 'latex', 'FontSize', 25); 
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
set(h_figure(1).CurrentAxes, 'YLim', [-0.8,1.25], 'YTick', -0.8:0.8:0.8);
set(h_figure(2).CurrentAxes, 'YLim', [ 0,0.52] , 'YTick',   0.0:0.2:0.4);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

folder_name = './';

if ~exist(folder_name,'dir')
    mkdir(folder_name);
end

saveas(h_figure(1), [folder_name,'/Vx','_',int2str(cpst),'op.png']);
saveas(h_figure(2), [folder_name,'/E' ,'_',int2str(cpst),'op.png']);

% For the zoom in plot on Vx (VY), execute the following after click the picture
% for Vx (VY):
ax = gca;
set(gca,'xLim',[5,6]);
set(gca,'yLim',[-0.25,0.25])
set(ax, 'xtick', 5:1:6);
set(ax, 'ytick', -0.2:0.2:0.2);
saveas(h_figure(1), [folder_name,'/Vx_zoom_in','_',int2str(cpst),'op.png']);

==> figure/fp16_naive/plot_compare.m <==
% comparison plot (segments of long duration)
% close all;

result_folder = '~/github/plots/mixed_precision/energy_conserving/misc/sycl/_Float16/result';

equation = '/acoustic';
medium_name = '/homogeneous';
src_rcv = '/src_200_200_rcv_400_400';
base_size = '/base_size_60_60';
base_ppw = 10;
multiple = 1;

Nt = 60000;
dt_folder = '/dt_1p000000e-04';
dt = 1e-4;

promotion = 0;

for cpst = [0]

    % if cpst == 0; title_cpst = 'no compensation' ; end
    % if cpst == 3; title_cpst = '3op compensation'; end
    % if cpst == 6; title_cpst = '6op compensation'; end
    
    if promotion == 0
        cpst_folder = ['/cpst_',int2str(cpst)];
    else
        cpst_folder = ['/cpst_',int2str(cpst),'_promotion'];
    end

    for precision = [64,32,16]
        data_folder = [ result_folder, equation, medium_name, src_rcv, ...
                        base_size, '/base_ppw_', int2str(base_ppw), ...
                        '/multiple_', int2str(multiple), ...
                        '/Nt_', int2str(Nt), dt_folder, ...
                        '/f', int2str(precision), cpst_folder];
    
        Vx = importdata([data_folder,'/Vx.txt']);
        Vy = importdata([data_folder,'/Vy.txt']);
        P  = importdata([data_folder,'/P.txt' ]);
        E  = importdata([data_folder,'/E.txt' ]);
        
        eval(['R_',int2str(precision),'=[Vx,Vy,P,E];']);
        clear Vx Vy P E;
    end
    
    T_bgn = 1;
    T_end = Nt;
    
    var_strs = {'$V_x$','$V_y$','$P$','$E$'};

    h_figure = gobjects(4);
    for k = 1:4
        h_figure(k) = figure('Position',[1+(cpst/3)*1080, 1280-(k-1)*480, 1080, 360]);
        set(gcf,'color','white');
        hold on;
        h_fp16 = plot((T_bgn:T_end)*dt, R_16(T_bgn:T_end,k), 'b-' , 'linewidth', 2);
        h_fp32 = plot((T_bgn:T_end)*dt, R_32(T_bgn:T_end,k), 'g-.', 'linewidth', 2);
        h_fp64 = plot((T_bgn:T_end)*dt, R_64(T_bgn:T_end,k), 'r--', 'linewidth', 2);

        l_fp16 = ['\,fp16\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];
        l_fp32 = ['\,fp32\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];
        l_fp64 = ['\,fp64\,', '(', 'ppw=', int2str(base_ppw * multiple), ')', '\quad'];

        hl = legend([h_fp64,h_fp32,h_fp16],{l_fp64,l_fp32,l_fp16},...
                    'Location','northwest','Orientation','horizontal',...
                    'Interpreter', 'LaTex','FontSize', 25);
        
        set( hl, 'Position', [0.225, 0.75, 0.5, 0.1], 'Box', 'off' );
        
        % if promotion == 0
        %     title_str = [var_strs{k}, ' (', title_cpst, ')'];
        % else
        %     title_str = [var_strs{k}, ' (', title_cpst, ' with promotion)'];
        % end

        title_str = var_strs{k};
        title(title_str,'Interpreter', 'latex', 'FontSize',25);

        ax = gca;
        set(ax,'FontSize',25);
        set(ax,'TickLabelInterpreter','latex');

        set(ax, 'xtick', 0:2:6);

        text_str = ['ppw=',int2str(base_ppw * multiple)];
        % text(0.25, -0.5, text_str, 'Interpreter', 'latex', 'FontSize', 25);
        % xlabel(text_str, 'Interpreter', 'latex', 'FontSize', 25); 
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    set(h_figure(1).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
    set(h_figure(2).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
    set(h_figure(3).CurrentAxes, 'YLim', [-1,1.625], 'YTick', -1  :1  :1  );
    set(h_figure(4).CurrentAxes, 'YLim', [ 0,0.675], 'YTick',  0  :0.3:0.6);
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    folder_name = './';

    if ~exist(folder_name,'dir')
        mkdir(folder_name);
    end

    % saveas(h_figure(1), [folder_name,'/Vx_',int2str(multiple),'.png']);
    % saveas(h_figure(2), [folder_name,'/Vy_',int2str(multiple),'.png']);
    % saveas(h_figure(3), [folder_name,'/P_' ,int2str(multiple),'.png']);
    % saveas(h_figure(4), [folder_name,'/E_' ,int2str(multiple),'.png']);

end

==> figure/fp16_naive_promotion/plot_compare.m <==
% comparison plot (segments of long duration)
% close all;

result_folder = '~/github/plots/mixed_precision/energy_conserving/misc/sycl/_Float16/result';

equation = '/acoustic';
medium_name = '/homogeneous';
src_rcv = '/src_200_200_rcv_400_400';
base_size = '/base_size_60_60';
base_ppw = 10;
multiple = 1;

Nt = 60000;
dt_folder = '/dt_1p000000e-04';
dt = 1e-4;

for precision = [64,32,16]
    
    if precision == 64; cpst = 0; end
    if precision == 32; cpst = 0; end
    if precision == 16; cpst = 0; end

    % if cpst == 0; title_cpst = 'no compensation' ; end
    % if cpst == 3; title_cpst = '3op compensation'; end
    % if cpst == 6; title_cpst = '6op compensation'; end

    promotion = 0;
    if precision == 16; promotion = 1; end

    if promotion == 0
        cpst_folder = ['/cpst_',int2str(cpst)];
    else
        cpst_folder = ['/cpst_',int2str(cpst),'_promotion'];
    end

    data_folder = [ result_folder, equation, medium_name, src_rcv, ...
                    base_size, '/base_ppw_', int2str(base_ppw), ...
                    '/multiple_', int2str(multiple), ...
                    '/Nt_', int2str(Nt), dt_folder, ...
                    '/f', int2str(precision), cpst_folder];

    Vx = importdata([data_folder,'/Vx.txt']);
    Vy = importdata([data_folder,'/Vy.txt']);
    P  = importdata([data_folder,'/P.txt' ]);
    E  = importdata([data_folder,'/E.txt' ]);
    
    eval(['R_',int2str(precision),'_',int2str(multiple),'=[Vx,Vy,P,E];']);
    clear Vx Vy P E;
        
    T_bgn = 1;
    T_end = Nt;
    
    var_strs = {'$V_x$','$V_y$','$P$','$E$'};
end

h_figure = gobjects(4);
for k = 1:4
    h_figure(k) = figure('Position',[1+(cpst/3)*1080, 1280-(k-1)*480, 1080, 360]);
    set(gcf,'color','white');
    hold on;
    h_fp16_1 = plot((T_bgn:T_end)*dt, R_16_1(T_bgn:T_end,k), 'b-' , 'linewidth', 2);
    h_fp32_1 = plot((T_bgn:T_end)*dt, R_32_1(T_bgn:T_end,k), 'g-.', 'linewidth', 2);
    h_fp64_1 = plot((T_bgn:T_end)*dt, R_64_1(T_bgn:T_end,k), 'r--', 'linewidth', 2);

    l_fp16_1 = ['\,fp16\,', '(', 'ppw=', int2str(base_ppw * 1), '; ', ...
                'promotion', ')', '\enskip'];
    l_fp32_1 = ['\,fp32\,', '(', 'ppw=', int2str(base_ppw * 1), ')', '\enskip'];
    l_fp64_1 = ['\,fp64\,', '(', 'ppw=', int2str(base_ppw * 1), ')', '\enskip'];

    hl = legend([h_fp64_1,h_fp32_1,h_fp16_1],{l_fp64_1,l_fp32_1,l_fp16_1},...
                'Location','northwest','Orientation','horizontal',...
                'Interpreter', 'LaTex','FontSize', 25);
    
    set( hl, 'Position', [0.25, 0.75, 0.5, 0.1], 'Box', 'off' );
    
    % if promotion == 0
    %     title_str = [var_strs{k}, ' (', title_cpst, ')'];
    % else
    %     title_str = [var_strs{k}, ' (', title_cpst, ' with promotion)'];
    % end

    title_str = var_strs{k};
    title(title_str,'Interpreter', 'latex', 'FontSize',25);

    ax = gca;
    set(ax,'FontSize',25);
    set(ax,'TickLabelInterpreter','latex');

    set(ax, 'xtick', 0:2:6);

    text_str = ['ppw=',int2str(base_ppw * multiple)];
    % text(0.25, -0.5, text_str, 'Interpreter', 'latex', 'FontSize', 25);
    % xlabel(text_str, 'Interpreter', 'latex', 'FontSize', 25); 
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
set(h_figure(1).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
set(h_figure(2).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
set(h_figure(3).CurrentAxes, 'YLim', [-1,1.625], 'YTick', -1  :1  :1  );
set(h_figure(4).CurrentAxes, 'YLim', [ 0,0.675], 'YTick',  0  :0.3:0.6);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

folder_name = './';

if ~exist(folder_name,'dir')
    mkdir(folder_name);
end

saveas(h_figure(1), [folder_name,'/Vx.png']);
saveas(h_figure(2), [folder_name,'/Vy.png']);
saveas(h_figure(3), [folder_name,'/P.png' ]);
saveas(h_figure(4), [folder_name,'/E.png' ]);

% For the zoom in plot on P, execute the following after click the picture
% for P:
% ax = gca;
% set(gca, 'XLim', [3.8055,3.8155]);
% set(gca, 'YLim', [1.16,1.18]);
% set(ax, 'xtick', 0:0.005:6);
% set(ax, 'ytick', 0:0.02:2);
% saveas(h_figure(3), [folder_name,'/P_zoom_in.png' ]);

==> figure/fp64_and_fp32/plot_compare.m <==
% comparison plot (segments of long duration)
% close all;

result_folder = '~/github/plots/mixed_precision/energy_conserving/misc/sycl/_Float16/result';

equation = '/acoustic';
medium_name = '/homogeneous';
src_rcv = '/src_200_200_rcv_400_400';
base_size = '/base_size_60_60';
base_ppw = 10;

Nt = 60000;
dt_folder = '/dt_1p000000e-04';
dt = 1e-4;

promotion = 0;

for cpst = [0]

    % if cpst == 0; title_cpst = 'no compensation' ; end
    % if cpst == 3; title_cpst = '3op compensation'; end
    % if cpst == 6; title_cpst = '6op compensation'; end
    
    if promotion == 0
        cpst_folder = ['/cpst_',int2str(cpst)];
    else
        cpst_folder = ['/cpst_',int2str(cpst),'_promotion'];
    end

    for precision = [64,32]
        for multiple = [1,3,5]

            data_folder = [ result_folder, equation, medium_name, src_rcv, ...
                            base_size, '/base_ppw_', int2str(base_ppw), ...
                            '/multiple_', int2str(multiple), ...
                            '/Nt_', int2str(Nt), dt_folder, ...
                            '/f', int2str(precision), cpst_folder];

            Vx = importdata([data_folder,'/Vx.txt']);
            Vy = importdata([data_folder,'/Vy.txt']);
            P  = importdata([data_folder,'/P.txt' ]);
            E  = importdata([data_folder,'/E.txt' ]);

            eval(['R_',int2str(precision),'_',int2str(multiple),'=[Vx,Vy,P,E];']);
            clear Vx Vy P E;
        end
    end
    
    T_bgn = 1;
    T_end = Nt;
    
    var_strs = {'$V_x$','$V_y$','$P$','$E$'};

    h_figure = gobjects(4);
    for k = 1:4
        h_figure(k) = figure('Position',[1+(cpst/3)*1080, 1280-(k-1)*480, 1080, 360]);
        set(gcf,'color','white');
        hold on;
        h_fp64_3 = plot((T_bgn:T_end)*dt, R_64_3(T_bgn:T_end,k), 'c-' , 'linewidth', 2);
        % h_fp64_5 = plot((T_bgn:T_end)*dt, R_64_5(T_bgn:T_end,k), 'c-', 'linewidth', 2);
        h_fp32_1 = plot((T_bgn:T_end)*dt, R_32_1(T_bgn:T_end,k), 'g-.', 'linewidth', 2);
        h_fp64_1 = plot((T_bgn:T_end)*dt, R_64_1(T_bgn:T_end,k), 'r--', 'linewidth', 2);

        l_fp64_3 = ['\,fp64\,', '(', 'ppw=', int2str(base_ppw * 3), ')', '\quad'];
        l_fp32_1 = ['\,fp32\,', '(', 'ppw=', int2str(base_ppw * 1), ')', '\quad'];
        l_fp64_1 = ['\,fp64\,', '(', 'ppw=', int2str(base_ppw * 1), ')', '\quad'];

        hl = legend([h_fp64_1,h_fp32_1,h_fp64_3],{l_fp64_1,l_fp32_1,l_fp64_3},...
                    'Location','northwest','Orientation','horizontal',...
                    'Interpreter', 'LaTex','FontSize', 25);
        
        set( hl, 'Position', [0.225, 0.75, 0.5, 0.1], 'Box', 'off' );
        
        % if promotion == 0
        %     title_str = [var_strs{k}, ' (', title_cpst, ')'];
        % else
        %     title_str = [var_strs{k}, ' (', title_cpst, ' with promotion)'];
        % end

        title_str = var_strs{k};
        title(title_str,'Interpreter', 'latex', 'FontSize',25);

        ax = gca;
        set(ax,'FontSize',25);
        set(ax,'TickLabelInterpreter','latex');

        set(ax, 'xtick', 0:2:6);

        text_str = ['ppw=',int2str(base_ppw * multiple)];
        % text(0.25, -0.5, text_str, 'Interpreter', 'latex', 'FontSize', 25);
        % xlabel(text_str, 'Interpreter', 'latex', 'FontSize', 25); 
    end

    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
    set(h_figure(1).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
    set(h_figure(2).CurrentAxes, 'YLim', [-0.6,0.6], 'YTick', -0.4:0.4:0.4);
    set(h_figure(3).CurrentAxes, 'YLim', [-1,1.625], 'YTick', -1  :1  :1  );
    set(h_figure(4).CurrentAxes, 'YLim', [ 0,0.675], 'YTick',  0  :0.3:0.6);
    %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

    folder_name = './';

    if ~exist(folder_name,'dir')
        mkdir(folder_name);
    end

    % saveas(h_figure(1), [folder_name,'/Vx.png']);
    % saveas(h_figure(2), [folder_name,'/Vy.png']);
    % saveas(h_figure(3), [folder_name,'/P.png' ]);
    % saveas(h_figure(4), [folder_name,'/E.png' ]);

    % For the zoom in plot on P, execute the following after click the picture
    % for P:
    % ax = gca;
    % set(gca, 'XLim', [3.795,3.825]);
    % set(gca, 'YLim', [1.075,1.225]);
    % set(ax, 'xtick', 0:0.01:6);
    % set(ax, 'ytick', 0:0.05:2);
    % saveas(h_figure(3), [folder_name,'/P_zoom_in.png' ]);

end

==> figure/grid_layout/space_layout.m <==
% Illustration of the 2D acoustic grid layout 
% P is placed on the MM grid

% clear;
% close all;

h_figure = figure('Position',[2560, 1000, 800, 860]);
hold on;
set(gcf,'color','white')

dx = 1;
Nx = 4;     Mx = Nx - 1;
Ny = 4;     My = Ny - 1;

L_width = 3;            % Line width
S_size  = 30 * 36;      % Markersize  % times 36 to adjust for scatter
V_size  = 25 * 36;      % Markersize  % times 36 to adjust for scatter

S_size_xy = 35 * 36;

x_base = 0;
y_base = 0;


% Horizontal lines
x_line_s = x_base;    x_line_e = x_base + (Nx-1) * dx;
for i = 1 : Ny
    y_line = y_base + (i-1) * dx;
    plot([x_line_s,x_line_e],[y_line,y_line],'m','LineWidth',L_width);
end

x_line_s = x_base;    x_line_e = x_base + (Nx-1) * dx;
for i = 1 : Ny - 1
    y_line = y_base + (i-1/2) * dx;
    plot([x_line_s,x_line_e],[y_line,y_line],'b--','LineWidth',L_width);
end


% Vertical lines
y_line_s = y_base;    y_line_e = y_base + (Ny-1) * dx;
for i = 1 : Nx
    x_line = x_base + (i-1) * dx;
    plot([x_line,x_line],[y_line_s,y_line_e],'b','LineWidth',L_width);
end

y_line_s = y_base;    y_line_e = y_base + (Ny-1) * dx;
for i = 1 : Nx - 1
    x_line = x_base + (i-1/2) * dx;
    plot([x_line,x_line],[y_line_s,y_line_e],'m--','LineWidth',L_width);
end


% xNyM points (Vx)
for i = 1 : Nx
    x_loc = (i - 1) * dx + x_base;
    for j = 1 : Ny - 1
        y_loc = (j - 1/2) * dx + y_base;
        h_Vx = scatter(x_loc, y_loc, V_size, '>', 'MarkerFaceColor', 'b');
    end
end
clear x_loc y_loc;


% xMyN points (Vy)
for i = 1 : Nx - 1
    x_loc = (i - 1/2) * dx + x_base;
    for j = 1 : Ny
        y_loc = (j - 1) * dx + y_base;
        h_Vy = scatter(x_loc, y_loc, V_size, '^', 'MarkerFaceColor', 'm');
    end
end
clear x_loc y_loc;


% xMyM points (P)
for i = 1 : Nx - 1
    x_loc = (i - 1/2) * dx + x_base;
    for j = 1 : Ny - 1
        y_loc = (j - 1/2) * dx + y_base;
        h_P = scatter(x_loc, y_loc, S_size, 'MarkerFaceColor', [0,0.5,0.5] );
    end
end
clear x_loc y_loc;


axis equal;
ax = gca;

outpos = ax.OuterPosition;  
pos    = ax.Position;       
ti     = ax.TightInset; 

left      = ( outpos(1) * 6 + pos(1) ) / 7;
ax_width  = ( outpos(3) * 6 + pos(3) ) / 7;

bottom    = ( outpos(2) * 6 - pos(2) ) / 5;
ax_height = ( outpos(4) * 6 + pos(4) ) / 7;

ax.Position = [left bottom ax_width ax_height];
% ax.OuterPosition = [-0.1 0.15 1.15 0.6];

set(ax,'Visible','off')

[h_A,icons,~,~] = legend([h_Vx,h_Vy,h_P],...
           {'$\,v_x\quad$','$\,v_y\quad$','$\,p\quad$'},...
            'Location','north','Orientation','horizontal','box','off',...
            'Interpreter','LaTex','FontSize',75);
h_A.Position = h_A.Position + [0.05, 0.075, 0, 0];


M = findobj(icons,'type','patch');

set(M(1),'MarkerSize',sqrt(V_size));       % from h_vx 
set(M(2),'MarkerSize',sqrt(V_size));       % from h_Vy
set(M(3),'MarkerSize',sqrt(S_size));       % from h_P

hold off;

==> figure/grid_layout/time_layout.m <==
% Illustration of the 2D acoustic grid layout 
% P is placed on the MM grid

% clear;
% close all;

h_figure = figure('Position',[2560, 1000, 800, 860]);
hold on;
set(gcf,'color','white')

L_width = 3;            % Line width
S_size  = 30 * 36;      % Markersize  % times 36 to adjust for scatter
V_size  = 30 * 36;      % Markersize  % times 36 to adjust for scatter

x_base = 0;
y_base = 0;

dx = 1;
Nt = 4;

% Vertical line
y_line_s = y_base + 0.5 * dx;
y_line_e = y_base + (Nt-1) * dx;

x_line = x_base + 0 * dx;
plot([x_line,x_line],[y_line_s,y_line_e],'c--','LineWidth',L_width);

x_line = x_base + 0.5 * dx;
plot([x_line,x_line],[y_line_s,y_line_e],'LineWidth',L_width,'Color',[0,0.5,0.5]);

% Vx and Vy
x_loc = 0 * dx + x_base;
for j = 2 : Nt - 1
    y_loc = (j - 1) * dx + y_base;
    h_Vx = scatter(x_loc, y_loc, V_size, 'd', 'MarkerFaceColor', 'c', 'MarkerEdgeColor', 'c');
end
clear x_loc y_loc;

% P
x_loc = 0.5 * dx + x_base;
for j = 2 : Nt - 1
    y_loc = (j - 0.5) * dx + y_base;
    h_P = scatter(x_loc, y_loc, S_size, 'MarkerFaceColor', [0,0.5,0.5], 'MarkerEdgeColor', [0,0.5,0.5] );
end
clear x_loc y_loc;

text(-0.725,1,'$v^{(n-\frac{1}{2})}$','Interpreter','LaTex','FontSize',75);
text(-0.725,2,'$v^{(n+\frac{1}{2})}$','Interpreter','LaTex','FontSize',75);

text( 0.675,1.5,'$p^{(n)}$','Interpreter','LaTex','FontSize',75);
text( 0.675,2.5,'$p^{(n+1)}$','Interpreter','LaTex','FontSize',75);

axis equal;
ax = gca;

outpos = ax.OuterPosition;  
pos    = ax.Position;       
ti     = ax.TightInset; 

left      = ( outpos(1) * 6 + pos(1) ) / 7;
ax_width  = ( outpos(3) * 6 + pos(3) ) / 7;

bottom    = ( outpos(2) * 6 - pos(2) ) / 5;
ax_height = ( outpos(4) * 6 + pos(4) ) / 7;

ax.Position = [left bottom ax_width ax_height];
% ax.OuterPosition = [-0.1 0.15 1.15 0.6];

set(ax,'Visible','off')

% [h_A,icons,~,~] = legend([h_Vx,h_Vy,h_P],...
%            {'$\,v_x\quad$','$\,v_y\quad$','$\,p\quad$'},...
%             'Location','north','Orientation','horizontal','box','off',...
%             'Interpreter','LaTex','FontSize',75);
% h_A.Position = h_A.Position + [0.05, 0.075, 0, 0];
% 
% 
% M = findobj(icons,'type','patch');
% 
% set(M(1),'MarkerSize',sqrt(V_size));       % from h_vx 
% set(M(2),'MarkerSize',sqrt(V_size));       % from h_Vy
% set(M(3),'MarkerSize',sqrt(S_size));       % from h_P

hold off;

==> figure/snapshot/plot_snapshot.m <==
% comparison plot (segments of long duration)
% close all;

result_folder = '~/remote/sirius/github/mixed_precision/energy_conserving/misc/nvcc_template_FDM_2D/result';

equation = '/elastic';
medium_name = '/marmousi2_601_601';
compute_platform = '/device';

base_ppw = 10;
multiple = 1;

Nt = 20000;
dt_folder = '/dt_1p000000000000000e-04';
dt = 1e-4;

grid_size_num = 1;    % for base grid
grid_size_den = 125;  % for base grid
grid_size = ['/grid_size', '_', int2str(grid_size_num), ...
                           '_', int2str(grid_size_den * multiple)];

src_loc_x = 200 * multiple + floor(multiple/2);
src_loc_y = 10  * multiple;

rcv_loc_x = 400 * multiple + floor(multiple/2);
rcv_loc_y = 10  * multiple;

promotion = 0;

for cpst = [0,6]
    for precision = [64,32,16]
    
        cpst_folder = ['/',int2str(cpst),'_R']; 
        if cpst == 0; cpst_folder = ['/',int2str(cpst),'_0']; end    
    
        if promotion == 1
            cpst_folder = [cpst_folder,'_promotion']; %#ok<AGROW>
        end
    
        data_folder = [result_folder, equation, medium_name, ...
                       compute_platform, grid_size, ...
                       '/Nt_', int2str(Nt), '/fp', int2str(precision), ...
                       dt_folder, cpst_folder];
    
        Snapshot_Sxy_name = '/Snapshot_NN_Sxy_0.txt';
        Sxy = importdata([data_folder,Snapshot_Sxy_name]);
        Sxy = reshape(Sxy,601,601);
        Sxy = Sxy'; 
        eval(['Sxy_',int2str(precision),'_',int2str(cpst),'=Sxy;']);
        clear Sxy;
    end
end

cbh = gobjects(3);
figure;imagesc(Sxy_64_0 - Sxy_16_0,[-0.05,0.05]);cbh(1)=colorbar;cbh(1).Ticks = linspace(-0.05,0.05,3);axis off;axis equal;
figure;imagesc(Sxy_64_0 - Sxy_16_6,[-0.05,0.05]);cbh(2)=colorbar;cbh(2).Ticks = linspace(-0.05,0.05,3);axis off;axis equal;
figure;imagesc(Sxy_64_0           ,[-1,1]);      cbh(3)=colorbar;cbh(3).Ticks = linspace(-1,1,3);      axis off;axis equal;

for k = 1:3
    cbh(k).FontSize=20;
    cbh(k).TickLabelInterpreter='latex';
end
